Toward an exotic $S^2\times S^2$ and an exotic $\mathbb{CP}^2\#\overline{\mathbb{CP}}^2$

We study a specified Luttinger filling in the construction of Lidman and Piccirillo whose simple connectivity would yield exotic $S^2\times S^2$ and $\mathbb{CP}^2\#\overline{\mathbb{CP}}^2$. An earlier version of this manuscript claimed simple connectivity from incorrectly derived group relations; that claim is withdrawn. We derive the complete fundamental-group presentation and express the group as a one-relator quotient of an iterated HNN extension containing the genus-two surface group. The filled group is trivial exactly when the final relation kills a specified fiber commutator. We also determine its universal central extension with cyclic kernel, construct geometric realizations of it, and extend the boundary involution over the filling. The final filling problem remains unresolved.

==> anc/LICENSE.txt <==
MIT License

Copyright (c) 2026 Bernd J. Wuebben

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Exact algebra verification

Ancillary files for *Toward an exotic S²×S² and an exotic ℂP²#ℂP̄²*,
Bernd Johannes Wuebben, October 16, 2026.

These checks supplement the proofs and explicit data in the manuscript.
They require Python 3 and its standard library only. Keep the two scripts
in the same directory: `verify_expanded.py` imports word and integer
arithmetic from `verify.py`.

Run from this directory:

```sh
python3 -B verify.py
python3 -B verify_expanded.py
```

Do not use Python's `-O` option: the checks use assertions. Each script
prints JSON to standard output and creates no files. Expected outputs
are supplied as `verification.json` and `verification_expanded.json`.

## What is checked

`verify.py` checks:

- The explicit identities underlying the fifteen-to-five presentation
  equivalence, in both directions, and the subsequent two-row replacement.
- The crossing substitution and its inverse.
- A unimodular abelianization minor and the rank-three homology triples.
- The cotangent normal-coordinate and reflection matrices.

`verify_expanded.py` checks:

- The nineteen-factor central-extension identity and lift matrix.
- Additional crossing and boundary identities, including the inverse crossing.
- The trefoil semidirect-product dictionary and mixed-sign conjugator.
- The printed 30-state labelled action and folded subgroup intersection.
- All 96 Whitehead cut differences.
- The exterior algebra of the symplectic-pair correction.

These are exact finite calculations, not searches for finite quotients.
The programs do not prove geometric inclusions, HNN injectivity, or
four-manifold classification, and do not decide triviality or
nontriviality of the final group. The geometric and group-theoretic
arguments establishing the roles of these calculations are in the paper.

The scripts are distributed under the MIT license in `LICENSE.txt`.


==> anc/verification.json <==
{
  "verification": "PASS",
  "original_relations": 15,
  "forward_original_row_checks": 15,
  "reverse_retained_row_checks": 5,
  "reversible_beta_elimination": true,
  "exact_final_two_row_replacement": true,
  "theta_and_inverse_checked": true,
  "abelianization_minor": 1,
  "rank_three_source": [
    [
      0,
      0,
      1,
      0
    ],
    [
      1,
      0,
      0,
      0
    ],
    [
      -1,
      -1,
      0,
      1
    ]
  ],
  "rank_three_target": [
    [
      0,
      0,
      1,
      0
    ],
    [
      0,
      -1,
      0,
      0
    ],
    [
      -1,
      0,
      0,
      1
    ]
  ],
  "cotangent_meridian_signs": [
    1,
    -1
  ],
  "normal_reflections_checked": 2,
  "geometric_inclusions_proved_by_program": false,
  "full_group_decided": false,
  "J_in_final_group": "unknown"
}


==> anc/verification_expanded.json <==
{
  "verification": "PASS",
  "central_identity_factors": 19,
  "central_signed_counts": [
    0,
    1,
    0,
    0,
    0
  ],
  "central_lift_matrix": true,
  "crossing_and_boundary_identities": true,
  "trefoil_dictionary": true,
  "corrected_mixed_sign_conjugator": "b^-1 a^-1 c u",
  "modular_action_states": 30,
  "whitehead_differences": 96,
  "pair_exterior_algebra": true,
  "trefoil_intersection_product_vertices": 10,
  "geometric_arguments_verified_by_program": false,
  "full_group_decided": false
}


==> anc/verify.py <==
#!/usr/bin/env python3
"""Exact checks for the displayed algebra, using only the Python standard library.

Lower-case letters denote generators; upper-case letters their inverses.
In these encodings a and b denote the manuscript's A and B.
No quotient search or group decision is performed. The geometric proofs
and the HNN normal-form arguments are not assertions of this program.
"""
from fractions import Fraction
import json


def red(word):
    out = []
    for letter in word:
        if out and out[-1] == letter.swapcase():
            out.pop()
        else:
            out.append(letter)
    return ''.join(out)


def inv(word):
    return word[::-1].swapcase()


def mul(*words):
    return red(''.join(words))


def conj(a, b):
    return mul(a, b, inv(a))


def comm(a, b):
    return mul(a, b, inv(a), inv(b))


def subst(word, images):
    return mul(*(images[t] if t.islower() else inv(images[t.lower()])
                 for t in word))


def exponents(word, alphabet):
    return [word.count(t) - word.count(t.upper()) for t in alphabet]


def rank(matrix):
    m = [list(map(Fraction, row)) for row in matrix]
    k = 0
    for col in range(len(m[0])):
        pivot = next((i for i in range(k, len(m)) if m[i][col]), None)
        if pivot is None:
            continue
        m[k], m[pivot] = m[pivot], m[k]
        lead = m[k][col]
        m[k] = [x / lead for x in m[k]]
        for i in range(len(m)):
            if i != k:
                lead = m[i][col]
                m[i] = [x - lead*y for x, y in zip(m[i], m[k])]
        k += 1
        if k == len(m):
            break
    return k


def determinant(matrix):
    m = [list(map(Fraction, row)) for row in matrix]
    result = Fraction(1)
    for col in range(len(m)):
        pivot = next((i for i in range(col, len(m)) if m[i][col]), None)
        if pivot is None:
            return Fraction(0)
        if pivot != col:
            m[col], m[pivot] = m[pivot], m[col]
            result = -result
        lead = m[col][col]
        result *= lead
        for i in range(col + 1, len(m)):
            q = m[i][col] / lead
            m[i] = [x - q*y for x, y in zip(m[i], m[col])]
    return result


def matmul(a, b):
    return [[sum(x*y for x, y in zip(row, col)) for col in zip(*b)]
            for row in a]


def main():
    # The fifteen geometric relations, independently transcribed.
    core, e, k0, ell = inv('rx'), 'sRS', 'Rmr', 'ax'
    d = mul('b', inv(k0))
    original = {
        'surface': mul(comm('x', 'y'), comm('r', 's')),
        'MC': comm('m', core), 'NE': comm('n', e),
        'Ax': 'axAR', 'Ay': 'ayAS', 'Ar': 'arAX', 'As': 'aNsAY',
        'Bx': 'bxBy', 'By': 'bMyBXY', 'Br': 'brBR',
        'Bs': mul('b', inv(k0), 'sBS'),
        'alpha_meridian': mul('amA', inv(k0)),
        'beta_meridian': mul('b', inv(k0), 'n', k0, 'BN'),
        'alpha_filling': mul('m', ell),
        'beta_filling': mul('n', inv(d)),
    }
    assert len(original) == 15

    r, s, z, j = 'axA', 'ayA', 'aa', comm('x', 'y')
    m = inv(ell)
    n = comm(s, inv(z))
    b = conj(inv(s), n)
    images = dict(a='a', x='x', y='y', r=r, s=s, m=m, n=n, b=b)
    assert b == 'AYaayA'
    mapped = {name: subst(word, images) for name, word in original.items()}
    R, T = mul(j, conj('a', j)), comm(z, 'x')
    X = mul(conj(b, 'x'), 'y')
    Y = mul(b, 'axy', inv(b), 'XY')
    S = mul(b, 'xa', s, inv(b), inv(s))
    k = conj(inv(r), m)
    E = conj(s, inv(r))
    D = mul(b, inv(k))
    S0 = mul(b, inv(k), s, inv(b), inv(s))

    # Reversible beta row replacement before B is eliminated.
    pre = images | {'b': 'b'}
    beta_pre = subst(original['beta_filling'], pre)
    bs_pre = subst(original['Bs'], pre)
    replacement = mul(inv(s), beta_pre, bs_pre, s)
    assert replacement == mul(b, 'B')
    assert beta_pre == mul(s, replacement, inv(s), inv(bs_pre))

    g = mul(inv(ell), 'X')
    bstar = conj(s, inv(z))
    u = mul(bstar, inv(r), 'a')
    v = mul(s, inv(z), inv(r), 'a')
    ne = mul(conj(u, inv(T)), conj(u, inv(R)),
             conj(mul(u, j, 'a'), R), conj(v, T))
    w = mul(inv(s), inv(E))
    assert k == mul(inv('xa'), inv(T))
    assert S0 == mul(conj(b, T), S)
    assert S0 == mul(D, inv(n))
    expected = {
        'surface': R, 'MC': conj(g, T), 'NE': ne,
        'Ax': '', 'Ay': '', 'Ar': T, 'As': '', 'Bx': X, 'By': Y,
        'Br': conj(w, inv(ne)), 'Bs': S0, 'alpha_meridian': '',
        'beta_meridian': mul(S0, conj(n, inv(S0))),
        'alpha_filling': '', 'beta_filling': inv(S0),
    }
    assert mapped == expected, [k for k in mapped if mapped[k] != expected[k]]
    # Reverse products in the mapped original rows.
    assert R == mapped['surface'] and T == mapped['Ar']
    assert X == mapped['Bx'] and Y == mapped['By']
    assert S == mul(conj(b, inv(mapped['Ar'])), mapped['Bs'])

    # Free surface-transport identity, with all original generators free.
    f0 = original['surface']
    left = mul(comm('x', 'My'), comm('r', mul(inv(k0), 's')))
    right = mul(conj('xMX', f0), conj('xM', inv(original['MC'])))
    assert left == right

    # Both directions of the last two-row replacement, before substitutions.
    xrow, yrow, srow = 'bxBy', 'baxyBXY', 'bxasBS'
    crow, astar, little_m = 'bYXsBSx', 'ByxbYX', 'yBXYb'
    lam = mul('a', inv(astar))
    assert little_m == inv(mul(astar, 'x'))
    assert lam == mul('ax', little_m)
    assert red(yrow) == conj('b', lam)
    assert red(srow) == mul(conj('bxB', yrow), xrow, conj('x', crow))
    assert conj('x', crow) == mul(inv(xrow), inv(conj('bxB', yrow)), srow)

    identity = {t: t for t in 'axyrsbmn'}
    for suffix in ('b', 'B'):
        theta = identity | {'s': 's'+suffix}
        reverse = identity | {'s': 's'+inv(suffix)}
        assert subst(crow, theta) == crow
        assert subst(xrow, theta) == xrow
        assert subst(f0, theta) == mul(f0, conj('s', comm('r', suffix)))
        for t in identity:
            assert subst(subst(t, theta), reverse) == t

    # Integral homology: a unimodular eight-row minor proves H1(V)=0.
    rows = ['Bs', 'By', 'Bx', 'Ax', 'Ay', 'As',
            'alpha_filling', 'beta_filling']
    minor = determinant([exponents(original[k], 'xyrsabmn') for k in rows])
    assert abs(minor) == 1
    source = [exponents(t, 'xyrs') for t in ('r', 'x', 'YXs')]
    target = [exponents(t, 'xyrs') for t in ('r', 'Y', 'Xs')]
    assert rank(source) == rank(target) == 3
    assert exponents(crow, 'xyrsb') == [0, -1, 0, 0, 0]
    assert exponents(mul(astar, 'x', inv(astar), 'R'), 'rsb') == [-1, 0, 0]
    assert exponents(lam, 'a') == [1]

    # Normal coordinates use (t, kappa*(w-1/2)) or (t,kappa*(v-1/2)).
    normal_alpha = [[-1, 0], [Fraction(1, 2), -1]]
    normal_beta = [[-1, 0], [0, 1]]
    local_reflection = [[1, 0], [0, -1]]
    reflected_alpha = [[1, 0], [-1, -1]]
    reflected_beta = [[1, 0], [0, -1]]
    assert determinant(normal_alpha) == 1 and determinant(normal_beta) == -1
    for chart, reflection in ((normal_alpha, reflected_alpha),
                              (normal_beta, reflected_beta)):
        assert matmul(chart, local_reflection) == matmul(reflection, chart)
        assert determinant(reflection) == -1
        assert matmul(reflection, reflection) == [[1, 0], [0, 1]]

    print(json.dumps(dict(
        verification='PASS', original_relations=15,
        forward_original_row_checks=len(mapped), reverse_retained_row_checks=5,
        reversible_beta_elimination=True, exact_final_two_row_replacement=True,
        theta_and_inverse_checked=True, abelianization_minor=int(minor),
        rank_three_source=source, rank_three_target=target,
        cotangent_meridian_signs=[1, -1], normal_reflections_checked=2,
        geometric_inclusions_proved_by_program=False,
        full_group_decided=False, J_in_final_group='unknown'), indent=2))


if __name__ == '__main__':
    main()


==> anc/verify_expanded.py <==
#!/usr/bin/env python3
"""Exact checks for the central extension and printed data; no quotient searches.
Requires only sibling verify.py and Python's standard library.
"""
from verify import red, inv, mul, conj, comm, subst, determinant, matmul
from fractions import Fraction as F
import json

R = {'R':'xyXYaxyXYA','T':'aaxAAX','X':'AYaayAxaYAAyay',
     'Y':'AYaayxyaYAAyaXY','S':'AYaayAxyaaYA'}
rows = [('X',1,''),('Y',1,'Y'),('X',-1,'xAYaayAXaYAAya'),
('Y',-1,'xyAYaayAYXYAAya'),('T',-1,'xyXYaxAAX'),('R',-1,'xyXYaxAAXYa'),
('R',1,'xyXYaxAAYX'),('T',1,'xyXYaxAAYX'),('T',1,'xyXYaxAAYaayA'),
('S',1,'xyXYaxA'),('T',-1,'xyXYaxyAAYaayXYAAyaaxAAYX'),
('R',-1,'xyXYaxyAAYaayXYAAyaaxAAYX'),('R',1,'xyXYaxyAAYaayXYAAyaaxAAXYa'),
('T',1,'xyXYaxyAAYaayXYAAyaaxAAX'),('S',-1,'xyXYaxyXAAYaaXAYAAya'),
('T',-1,'xyXYaxyXAAYaaXAA'),('R',1,''),('T',1,'AYaayA'),('R',-1,'AYaayAxa')]
assert mul(*(conj(v,R[r] if e==1 else inv(R[r])) for r,e,v in rows)) == ''
assert [sum(e for r,e,v in rows if r==k) for k in 'RTXYS']==[0,1,0,0,0]
C=[[0,1,1],[1,0,0],[1,1,0]]
L=[[0,-1,0],[0,1,-1],[-1,-1,1]]
assert matmul(C,L)==[[-1,0,0],[0,-1,0],[0,0,-1]]
J=comm('x','y')
assert comm(mul(J,'a'),R['R'])==conj(R['R'],comm('aa',J))
assert mul(J,'axm',J,inv('axm'))==mul(R['R'],conj('a',comm(inv(J),'xm')))
F0=mul(J,comm('r','s')); k=conj('R','m')
assert mul(comm('x','My'),comm('r',mul(inv(k),'s')))==mul(
    conj('xMX',F0),conj('xM',inv(comm('m',inv('rx')))))
assert mul(comm('x','my'),comm('r',mul(k,'s')))==mul(
    conj('xmX',F0),conj('x',comm('m',inv('rx'))))
psi={'x':'Y','y':'yx','r':'r','s':'s'}
for c in 'xy':
    w=c
    for _ in range(6): w=subst(w,psi)
    assert w==conj(inv(J),c)

# The automorphism and exact arithmetic in F(a,b,c,d) semidirect <u>.
phi={'a':'b','b':'c','c':'d','d':'CAcc'}
iphi={'a':'bbDB','b':'a','c':'b','d':'c'}
for c in 'abcd':
    assert subst(phi[c],iphi)==c and subst(iphi[c],phi)==c

def ph(w,n):
    for _ in range(abs(n)): w=subst(w,phi if n>0 else iphi)
    return w

def prod(*pairs):
    w,n='',0
    for v,j in pairs: w,n=mul(w,ph(v,n)),n+j
    return w,n

def inverse(p): return ph(inv(p[0]),-p[1]),-p[1]
def cj(a,b): return prod(a,b,inverse(a))
def cm(a,b): return prod(a,b,inverse(a),inverse(b))
def evaluate(word,images):
    return prod(*(images[c] if c.islower() else inverse(images[c.lower()]) for c in word))
u=('',1); ss=('c',1); yy=cj(inverse(u),ss); zz=prod(u,u)
NN=cm(ss,inverse(zz)); BB=cj(inverse(ss),NN); kk=cm(ss,inverse(BB))
rr=prod(inverse(u),inverse(kk)); xx=cj(inverse(u),rr); MM=cj(rr,kk)
TT=cm(zz,xx); XX=prod(cj(BB,xx),yy)
YY=prod(cj(BB,yy),inverse(prod(cj(BB,MM),yy,xx)))
assert prod(cj(BB,TT),XX)==('',0)
f='AcaCA'
sig=mul(ph(f,1),'B',inv(f),'b')
assert cj(('BAc',1),TT)==(sig,0)
kf='aCbdB'; eta='AcaCbdBCacbDBcAAcDB'
assert kk==(kf,0) and YY==(inv(eta),1)
x0=prod((inv(kf),0),inverse(u))
assert x0==prod(TT,xx)
j0=mul(inv(kf),'a',ph(kf,1),'B')
assert cm(x0,yy)==(j0,0)
assert mul(f,inv(subst(conj('a',f),{'a':'b','c':'d'})))==conj('b',inv(sig))

# Printed labelled action of C2*C3: alpha=p, beta=q; free labels e1=e,e2=f,e3=g.
p=[1,0,17,4,3,8,7,6,5,10,9,27,13,12,28,16,15,2,24,20,19,29,23,22,18,26,25,11,14,21]
q=[25,2,3,1,5,6,4,0,9,16,12,10,11,15,13,14,8,19,17,18,22,20,21,24,26,7,23,28,29,27]
lp={12:'E',13:'e',22:'f',23:'F'}; lq={4:'g',6:'G'}
def action(word,state=0):
    label=''
    for c in word:
        perm,labels=(p,lp) if c.lower()=='p' else (q,lq)
        if c.islower(): label,state=mul(label,labels.get(state,'')),perm[state]
        else:
            state=perm.index(state); label=mul(label,inv(labels.get(state,'')))
    return label,state
for i in range(30):
    assert action('pp',i)==('',i) and action('qqq',i)==('',i)
h='Qp'; v='Pqq'; aa=mul(h,inv(v)); cc=mul(v,h,inv(v),inv(v)); z=mul(v,v,inv(h))
ff=subst(f,{'a':aa,'c':cc}); gg=conj(aa,ff)
assert action(z)==('g',0) and action(ff)==('gE',0) and action(gg)==('fg',0)
syllables=['AcaC','acA','Cac','aCA','cAAc','CA']
assert [action(subst(w,{'a':aa,'c':cc}))[1] for w in syllables]==[3,16,18,21,15,2]
assert action(aa)[1]==3
assert determinant([[-1,1,0,0],[0,0,-1,1],[0,-1,1,0],[-1,0,1,-1]]) in (1,-1)

# Whitehead graph and all 96 cut differences, not a search for quotients.
words=['xyAXYaaxyAXY','aaxAAX','YaayAxaaYAAyyA','YaayxyaYAAyXY','YaayAxyaaYA']
images={'a':'a','x':'ax','y':'yA'}
def cyc(w):
    w=red(w)
    while w and w[0]==inv(w[-1]): w=w[1:-1]
    return w
for old,new in zip(R.values(),words):
    w=cyc(subst(old,images)); assert len(w)==len(new) and new in w+w
for w in words:
    assert all(w != w[:d]*(len(w)//d) for d in range(1,len(w)) if len(w)%d==0)
assert len(set(map(len,words)))==5
edges=[(w[i],inv(w[(i+1)%len(w)])) for w in words for i in range(len(w))]
expected=[
[0,8,15,17,15,19,10,8,2,10,9,11,15,19,2,0],
[0,17,21,26,23,28,24,17,11,24,24,25,18,19,11,0],
[0,7,4,9,2,1,6,3,11,14,7,8,11,6,7,0],
[0,7,6,11,8,7,14,11,3,6,1,2,9,4,7,0],
[0,11,19,18,25,24,24,11,17,24,28,23,26,21,17,0],
[0,2,19,15,11,9,10,2,8,10,19,15,17,15,8,0]]
for v,expect in zip('YXAaxy',expected):
    others=[c for c in 'YXAaxy' if c not in [v,inv(v)]]
    differences=[]
    for mask in range(16):
        cut={v}|{c for j,c in enumerate(others) if mask&(1<<j)}
        differences.append(sum((a in cut)!=(b in cut) for a,b in edges)-sum(a==v or b==v for a,b in edges))
    assert differences==expect
for a in 'YXx':
    for b in 'Aay': assert (a,b) in edges or (b,a) in edges

# Exterior algebra: indices Q1,Q2,Y1,Y2; verify the correction for symbolic f.
def wedge(a,b):
    out={}
    for I,c in a.items():
        for J,d in b.items():
            if set(I)&set(J): continue
            sign=(-1)**sum(i>j for i in I for j in J)
            key=tuple(sorted(I+J)); out[key]=out.get(key,0)+c*d*sign
    return {k:v for k,v in out.items() if v}
AF={(0,2):F(1),(1,2):F(-1,2)}; AB={(1,3):F(1),(1,2):F(1,2)}; normal={(2,3):F(1)}
assert wedge(AF,AF)==wedge(AB,AB)=={}
assert wedge(AF,normal)==wedge(AB,normal)==wedge(normal,normal)=={}
assert wedge(AF,AB)
# Fold explicit subgroup generators in C2*C3, completing only finite-factor
# polygons. This verifies a fixed intersection certificate, not group quotients.
def modular(word):
    stack=[]
    for c in word:
        factor=c.lower(); exponent=1 if c.islower() else -1
        if stack and stack[-1][0]==factor: exponent+=stack.pop()[1]
        exponent%=2 if factor=='p' else 3
        if exponent: stack.append((factor,exponent))
    return ''.join(c if n==1 else 'Q' for c,n in stack)

def fold(words):
    parent=[0]; orbits={'p':[], 'q':[]}
    def new(): parent.append(len(parent)); return len(parent)-1
    def root(i):
        while parent[i]!=i: i=parent[i]
        return i
    for word in words:
        word=modular(word); state=0
        for k,c in enumerate(word):
            end=0 if k==len(word)-1 else new()
            if c=='p': orbits['p'].append((state,end))
            else:
                third=new(); orbits['q'].append((state,end,third) if c=='q' else (end,state,third))
            state=end
    while True:
        conflict=None
        for key,cycles in orbits.items():
            seen={}
            for cycle in cycles:
                cycle=[root(i) for i in cycle]
                for j,a in enumerate(cycle):
                    b=cycle[(j+1)%len(cycle)]
                    if a in seen and seen[a]!=b: conflict=(seen[a],b); break
                    seen[a]=b
                if conflict: break
            if conflict: break
        if not conflict: break
        a,b=sorted(map(root,conflict)); parent[b]=a
    reps=sorted({root(i) for i in range(len(parent))}); indices={v:i for i,v in enumerate(reps)}
    out={key:{} for key in orbits}
    for key,cycles in orbits.items():
        for cycle in cycles:
            cycle=[indices[root(i)] for i in cycle]
            for j,a in enumerate(cycle): out[key][a]=cycle[(j+1)%len(cycle)]
    out['Q']={v:k for k,v in out['q'].items()}
    return out
left=fold([z,ff,gg]); v0=subst('CaaC',{'a':aa,'c':cc})
right=fold([conj(v0,w) for w in [z,ff,gg]])
expected={'p':{},'q':{},'Q':{}}
for a,b in [(0,1),(2,4),(5,7)]: expected['p'][a]=b; expected['p'][b]=a
for cyc3 in [(1,3,2),(4,6,5),(7,9,8)]:
    for i,a in enumerate(cyc3): expected['q'][a]=cyc3[(i+1)%3]
expected['Q']={v:k for k,v in expected['q'].items()}
match={(0,0):0}; queue=[(0,0)]
for a,b in queue:
    for key in ['p','q','Q']:
        exists=a in left[key] and b in right[key]
        assert exists==(match[a,b] in expected[key])
        if exists:
            nxt=left[key][a],right[key][b]; target=expected[key][match[a,b]]
            if nxt in match: assert match[nxt]==target
            else: assert target not in match.values(); match[nxt]=target; queue.append(nxt)
assert len(match)==10

print(json.dumps(dict(verification='PASS',central_identity_factors=19,
  central_signed_counts=[0,1,0,0,0],central_lift_matrix=True,
  crossing_and_boundary_identities=True,trefoil_dictionary=True,
  corrected_mixed_sign_conjugator='b^-1 a^-1 c u',modular_action_states=30,
  whitehead_differences=96,pair_exterior_algebra=True,
  trefoil_intersection_product_vertices=10,
  geometric_arguments_verified_by_program=False,full_group_decided=False),indent=2))

